Improved Modelling of Detector Response Effects in Phonon-based Crystal Detectors used for Dark Matter Searches

Various dark matter search experiments employ phonon-based crystal detectors operated at cryogenic temperatures. Some of these detectors, including certain silicon detectors used by the SuperCDMS Collaboration, are able to achieve single-charge sensitivity when a voltage bias is applied across the detector. The total amount of phonon energy measured by such a detector is proportional to the number of electron-hole pairs created by the interaction. However, crystal impurities and surface effects can cause propagating charges to either become trapped inside the crystal or create additional unpaired charges, producing non-quantized measured energy as a result. A new analytical model for describing these detector response effects in phonon-based crystal detectors is presented. This model improves upon previous versions by demonstrating how the detector response, and thus the measured energy spectrum, is expected to differ depending on the source of events. We use this model to extract detector response parameters for SuperCDMS HVeV detectors, and illustrate how this robust modelling can help statistically discriminate between sources of events in order to improve the sensitivity of dark matter search experiments.

==> anc/exponential_CTII_model_1eh_solutions.py <==
'''
exponential_CTII_model_1eh_solutions.py

Authors: Matthew Wilson (matthew.wilson@kit.edu)
         Alexander Zaytsev (alexander.zaytsev@kit.edu)

Date: Feb. 28, 2024

This Python file contains the class and functions that  
will return the single-electron-hole-pair solutions found 
for the exponential charge trapping (CT) and impact ionization 
(II) model. A description of this model is found in the main
article, and a catalog of all of the solutions is found in the 
supplement document. 

Results published using this file or solutions provided in the
supplement material must include the citation of the main article.

'''


import numpy as np

class single_eh_solutions:
    '''
    Class to initialize the CT and II probabilities and call the 
    functions to return the specific solutions for the different 
    event types.
    
    The functions for returning the single-eh-pair solutions are:
        get_surface_events_solutions
        get_bulk_single_charge_event_solutions
        get_bulk_eh_pair_event_solutions
        
    '''
    
    def __init__(self,f_CTe,f_CTh,f_IIee,f_IIeh,f_IIhe,f_IIhh):
        '''
        Initialization of the CT and II probabilities. Definitions of
        these parameters can be found in the main article. All of the f_i
        parameters must have a value between 0 and 1.
        
        Parameter:
        ----------
        f_CTe : float
            Fractional probability of charge trapping for an electron.
        f_CTh : float
            Fractional probability of charge trapping for a hole.
        f_IIee : float
            Fractional probability of an electron creating an unpaired electron.
        f_IIeh : float
            Fractional probability of an electron creating an unpaired hole.
        f_IIhe : float
            Fractional probability of a hole creating an unpaired electron.
        f_IIhh : float
            Fractional probability of a hole creating an unpaired hole.
        
        '''
        
        # check parameters:
        
        input_array = np.array([f_CTe,f_CTh,f_IIee,f_IIeh,f_IIhe,f_IIhh])
        if any(input_array < 0) or any(input_array>=1):
            raise Exception('All CT and II probabilities must be a value between '+\
                           '0 and 1!')
        
        # define the **inverse** characteristic length parameters:
        
        self.tt_e = -np.log(1-f_CTe)
        self.tt_h = -np.log(1-f_CTh)
        self.ti_ee = -np.log(1-f_IIee)
        self.ti_eh = -np.log(1-f_IIeh)
        self.ti_he = -np.log(1-f_IIhe)
        self.ti_hh = -np.log(1-f_IIhh)

    def get_surface_event_solutions(self,tz,initial_charge):
        """
        This function returns the single-eh-pair probability distributions for 
        surface events.
        
        One of the solutions for surface events contains a Dirac delta function. This 
        solution is returned as a separate object so that it can handled properly 
        if and when the solutions are convolved.
        

        Parameters:
        -----------
        tz : 1D numpy array
            Energy grid in E_neh space.
        initial_charge : string
            Specify if the initial charge in an electron or hole. Options are "e" 
            for electron and "h" for hole.

        Returns:
        -------
        delta_amplitude : float
            Amplitude A of the delta function in the first single-eh-pair solution. 
            The solution has a form of a delta function at E_neh = 1: Aδ(E-1).
        pdf_wo_delta : 2D numpy array 
            Numpy array of the single-eh-pair solutions, except for the solution that contains 
            the Dirac delta function. pdf_wo_deltas has the dimensions (27,len(tz)), where there 
            are 27 unique solutions found for surface events (excluding the solution containing 
            the Dirac delta function).

        """
        
        # check parameters:
        
        if initial_charge != 'e' and initial_charge != 'h':
            raise Exception('The initial_charge argument must be either "e" for electrons '+\
                           'or "h" for holes!')

        # define the necessary CT and II parameters:
        
        if initial_charge == 'e':
            # the initial charge is an electron
            tt_s = self.tt_e
            tt_o = self.tt_h
            ti_ss = self.ti_ee
            ti_so = self.ti_eh
            ti_os = self.ti_he
            ti_oo = self.ti_hh
        else:
            # the initial charge is a hole
            tt_s = self.tt_h
            tt_o = self.tt_e
            ti_ss = self.ti_hh
            ti_so = self.ti_he
            ti_os = self.ti_eh
            ti_oo = self.ti_ee
        
        T_s = tt_s + ti_ss + ti_so
        T_o = tt_o + ti_os + ti_oo

        # define energy regions:
        
        eps = np.min(np.diff(tz))/10 # epsilon smaller than the smallest step in tz
        czs = [(tz>=i-eps)&(tz<i+1-eps) for i in range(4)]
        cz0,cz1,cz2,cz3 = czs    

        # create array that will hold the solutions without the delta function:
        
        pdf_wo_delta = np.zeros(shape=(27,len(tz)))
        
        # Solution 0: Electron (hole) reaches the surface.
        # this solution contains the Dirac delta function.
        delta_amplitude = np.exp(-T_s)

        # Solution 1: Electron (hole) traps.
        pdf_wo_delta[0,cz0] = (tt_s)*np.exp(-T_s*tz[cz0])

        # Solution 2: Electron (hole) creates an electron (hole).
        pdf_wo_delta[1,cz1] = (ti_ss)*np.exp(-T_s*tz[cz1])

        # Solution 3: Electron (hole) creates a hole (electron).
        if T_s != T_o:
            pdf_wo_delta[2,cz1] = (ti_so)*np.exp(T_o - T_s - T_o*tz[cz1])
        else:
            pdf_wo_delta[2,cz1] = (ti_so)*np.exp(-T_o*tz[cz1])

        # Solution 4: Electron (hole) creates an electron (hole). One electron (hole) traps.
        pdf_wo_delta[3,cz1] = (2*(ti_ss*tt_s))*np.exp(-T_s*tz[cz1])*(2-tz[cz1])

        # Solution 5: Electron (hole) creates an electron (hole). Both electrons (holes) trap.
        pdf_wo_delta[4,cz1] = (1/2)*((ti_ss*tt_s*tt_s))*np.exp(-T_s*tz[cz1])*np.power((tz[cz1]-2),2.0)
        pdf_wo_delta[4,cz0] = (1/2)*((ti_ss*tt_s*tt_s))*np.exp(-T_s*tz[cz0])*np.power((tz[cz0]),2.0)

        # Solution 6: Electron (hole) creates a hole (electron). The electron (hole) traps.
        if T_s != T_o:
            pdf_wo_delta[5,cz1] = (1/(T_s - T_o))*ti_so*tt_s*(np.exp(-(1/2)*(T_o+T_s)*tz[cz1]) - np.exp(T_o - T_s - T_o*tz[cz1]))
            pdf_wo_delta[5,cz0] = (1/(T_o - T_s))*ti_so*tt_s*(np.exp(-T_s*tz[cz0]) - np.exp(-(1/2)*(T_o+T_s)*tz[cz0]))
        else:
            pdf_wo_delta[5,cz1] = (1/2)*ti_so*tt_s*np.exp(-T_o*tz[cz1])*(2-tz[cz1])
            pdf_wo_delta[5,cz0] = (1/2)*ti_so*tt_s*np.exp(-T_o*tz[cz0])*(tz[cz0])

        # Solution 7: Electron (hole) creates a hole (electron). The hole (electron) traps.
        if T_s != T_o:
            pdf_wo_delta[6,cz1] = ti_so*tt_o*np.exp(T_o-T_s-T_o*tz[cz1])*(2-tz[cz1])
        else:
            pdf_wo_delta[6,cz1] = ti_so*tt_o*np.exp(-T_o*tz[cz1])*(2-tz[cz1])

        # Solution 8: Electron (hole) creates a hole (electron). Both the electron and hole trap.
        if T_s != T_o:
            pdf_wo_delta[7,cz0] = (1/np.power(T_o-T_s,2.0))*tt_o*tt_s*ti_so*np.exp(-T_s*tz[cz0])*(-2 + 2*np.exp((1/2)*(T_s-T_o)*tz[cz0]) + T_o*tz[cz0] - T_s*tz[cz0])
            pdf_wo_delta[7,cz1] = (1/np.power(T_o-T_s,2.0))*tt_o*tt_s*ti_so*np.exp((-3/2)*T_o*tz[cz1] - (1/2)*T_s*(2+tz[cz1]))*(2*np.exp(T_s+T_o*tz[cz1])+np.exp(T_o+(1/2)*(T_o+T_s)*tz[cz1])*(-2-T_o*(-2+tz[cz1]) + T_s*(-2+tz[cz1])))
        else:
            pdf_wo_delta[7,cz0] = (1/4)*tt_o*tt_s*ti_so*np.exp(-T_o*tz[cz0])*np.power(tz[cz0],2.0)
            pdf_wo_delta[7,cz1] = (1/4)*tt_o*tt_s*ti_so*np.exp(-T_o*tz[cz1])*np.power((-2+tz[cz1]),2.0)

        # Solution 9: Electron (hole) creates an electron (hole). One electron (hole) creates an electron (hole).
        if T_s != 0:
            pdf_wo_delta[8,cz2] = (1/T_s)*ti_ss*ti_ss*(np.exp(-T_s) - np.exp(-4*T_s+T_s*tz[cz2]))
            pdf_wo_delta[8,cz1] = (1/T_s)*ti_ss*ti_ss*(np.exp(-T_s) - np.exp(-T_s*tz[cz1]))

        # Solution 10: Electron (hole) creates an electron (hole). One electron (hole) creates a hole (electron).
        pdf_wo_delta[9,cz2] = -2*ti_so*ti_ss*np.exp(T_s - T_s*tz[cz2])*(-3+tz[cz2])

        # Solution 11: Electron (hole) creates an electron (hole). One electron (hole) creates an electron (hole). The other electron (hole) traps.
        if T_s != 0:
            pdf_wo_delta[10,cz2] = 2*(1/np.power(T_s,2.0))*ti_ss*ti_ss*tt_s*np.exp(-T_s)*np.power(np.sinh(0.5*T_s*(-3+tz[cz2])),2.0)
            pdf_wo_delta[10,cz1] = 2*(1/np.power(T_s,2.0))*ti_ss*ti_ss*tt_s*np.exp(-T_s)*(np.power(np.sinh(0.5*(T_s - T_s*tz[cz1])),2.0)+T_s*(-2+tz[cz1])*np.sinh((T_s - T_s*tz[cz1])))

        # Solution 12: Electron (hole) creates an electron (hole). One electron (hole) creates a hole (electron). The other electron (hole) traps.
        pdf_wo_delta[11,cz2] = ti_ss*ti_so*tt_s*np.exp(T_s - T_s*tz[cz2])*np.power((-3+tz[cz2]),2.0)
        pdf_wo_delta[11,cz1] = ti_ss*ti_so*tt_s*np.exp(T_s - T_s*tz[cz1])*np.power((-1+tz[cz1]),2.0)

        # Solution 13: Electron (hole) creates an electron (hole). Both electrons (holes) create an electron (hole).
        if T_s != 0:
            pdf_wo_delta[12,cz2] = (1/4)*(1/np.power(T_s,2.0))*np.power(ti_ss,3.0)*np.exp(-T_s)*(-4+3*np.exp((1/3)*T_s*(-1+tz[cz2]))+np.exp(T_s*(-3+tz[cz2]))*(1-2*T_s*(-2+tz[cz2])))
            pdf_wo_delta[12,cz1] = (1/4)*(1/np.power(T_s,2.0))*np.power(ti_ss,3.0)*np.exp(-T_s*(1+tz[cz1]))*(np.exp(T_s)-4*np.exp(T_s*tz[cz1])+3*np.exp((1/3)*T_s*(-1+4*tz[cz1])))
            pdf_wo_delta[12,cz3] = (1/4)*(1/np.power(T_s,2.0))*np.power(ti_ss,3.0)*(3*np.exp((1/3)*T_s*(-4+tz[cz3]))+np.exp(T_s*(-4+tz[cz3]))*(-3+2*T_s*(-4+tz[cz3])))

        # Solution 14: Electron (hole) creates an electron (hole). Both electrons (holes) create a hole (electron).
        pdf_wo_delta[13,cz2] = 0.5*ti_so*ti_so*ti_ss*np.exp(-T_s*(-2+tz[cz2]))*np.power((-2+tz[cz2]),2.0)
        pdf_wo_delta[13,cz3] = 0.5*ti_so*ti_so*ti_ss*np.exp(-T_s*(-2+tz[cz3]))*np.power((-4+tz[cz3]),2.0)

        # Solution 15: Electron (hole) creates an electron (hole). One electron (hole) creates an electron (hole). The other electron (hole) creates a hole (electron).
        if T_s != 0:
            pdf_wo_delta[14,cz2] = (1/np.power(T_s,2.0))*ti_ss*ti_ss*ti_so*np.exp(-T_s*(1+tz[cz2]))*((np.exp(2*T_s)-np.exp(2*T_s*(-1+tz[cz2])))*T_s*(-3+tz[cz2]) + 2*np.exp(T_s*tz[cz2])*np.power(np.sinh(T_s - 0.5*T_s*tz[cz2]),2.0))
            pdf_wo_delta[14,cz3] = (1/np.power(T_s,2.0))*ti_ss*ti_ss*ti_so*2*np.exp(-T_s)*np.power(np.sinh(2*T_s - 0.5*T_s*tz[cz3]),2.0)

        # Solution 16: Electron (hole) creates a hole (electron). The hole (electron) creates a hole (electron).
        if T_o != 0:
            pdf_wo_delta[15,cz2] = 0.5*(1/T_o)*ti_oo*ti_so*np.exp(-T_s - T_o*(1+tz[cz2]))*(-1*np.exp(2*T_o*(-1+tz[cz2]))+np.exp(T_o*(1+tz[cz2])))
            pdf_wo_delta[15,cz1] = 0.5*(1/T_o)*ti_oo*ti_so*np.exp(-T_s - T_o*(1+tz[cz1]))*(-1*np.exp(2*T_o)+np.exp(T_o*(1+tz[cz1])))

        # Solution 17: Electron (hole) creates a hole (electron). The hole (electron) creates an electron (hole).
        pdf_wo_delta[16,cz2] = -1*ti_so*ti_os*np.exp(-T_s - T_o*(-2+tz[cz2]))*(-3+tz[cz2])

        # Solution 18: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron).
        if T_s != T_o:
            pdf_wo_delta[17,cz2] = (1/(T_o - T_s))*ti_so*ti_so*(-1*np.exp(-0.5*(T_o+T_s)*(-1+tz[cz2])) + np.exp(2*T_o-T_s-T_o*tz[cz2]))
            pdf_wo_delta[17,cz1] = (1/(-T_o + T_s))*ti_so*ti_so*np.exp(T_s-T_o*tz[cz1])*(-1*np.exp((T_o - T_s)*tz[cz1])+np.exp(0.5*(T_o - T_s)*(1+tz[cz1])))
        else:
            pdf_wo_delta[17,cz2] = -0.5*ti_so*ti_so*np.exp(T_s - T_s*tz[cz2])*(-3+tz[cz2])
            pdf_wo_delta[17,cz1] = 0.5*ti_so*ti_so*np.exp(T_s - T_s*tz[cz1])*(-1+tz[cz1])

        # Solution 19: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole).
        if T_o != 0 and T_s != 0:
            pdf_wo_delta[18,cz1] = -1*(1/(T_o+T_s))*ti_so*ti_ss*(np.exp(T_o-T_s-T_o*tz[cz1])-np.exp(-2*T_s+T_s*tz[cz1]))

        # Solution 20: Electron (hole) creates a hole (electron). The electron (hole) traps. The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[19,cz0] = ti_oo*ti_so*tt_s*(1/(2*T_s*(-3*np.power(T_o,2.0)+2*T_o*T_s+np.power(T_s,2.0))))*np.exp(-T_s*tz[cz0])*(3*T_o - 3*np.exp((2/3)*T_s*tz[cz0])*T_o + T_s - 4*np.exp(-0.5*(T_o - T_s)*tz[cz0])*T_s + 3*np.exp((2/3)*T_s*tz[cz0])*T_s)

                pdf_wo_delta[19,cz1] = ti_oo*ti_so*tt_s*(1/(2*T_s*T_o*(-T_o+T_s)*(3*T_o+T_s)))*np.exp(-T_o*tz[cz1] - 0.5*T_s*(2+tz[cz1]))*(-4*np.exp(T_s+0.5*T_o*tz[cz1])*T_o*T_s + 3*np.exp(T_s+T_o*tz[cz1]+(1/6)*T_s*tz[cz1])*T_o*(-T_o+T_s) + np.exp(T_o+0.5*T_s*tz[cz1])*T_s*(3*T_o+T_s) + np.exp(T_o*tz[cz1]+0.5*T_s*tz[cz1])*(3*np.power(T_o,2.0) - 2*T_o*T_s - np.power(T_s,2.0)))

                pdf_wo_delta[19,cz2] =  -1*ti_oo*ti_so*tt_s*(1/(6*np.power(T_o,2.0)*T_s + 2*T_o*np.power(T_s,2.0)))*(3*np.exp(-T_s)*T_o - 3*np.exp((-1/3)*T_s*tz[cz2])*T_o + np.exp(-T_s)*T_s - np.exp(-3*T_o - T_s + T_o*tz[cz2])*T_s)
        else:
            if T_s != 0:
                pdf_wo_delta[19,cz0] = ti_oo*ti_so*tt_s*(1/(8*np.power(T_s,2.0)))*np.exp(-T_s*tz[cz0])*(-3+3*np.exp((2/3)*T_s*tz[cz0])-2*T_s*tz[cz0])
                pdf_wo_delta[19,cz1] = ti_oo*ti_so*tt_s*(1/(8*np.power(T_s,2.0)))*np.exp(-T_s*(1+tz[cz1]))*(-4*np.exp(T_s*tz[cz1]) + 3*np.exp(T_s + (2/3)*T_s*tz[cz1]) + np.exp(T_s)*(1+2*T_s*(-2+tz[cz1])))
                pdf_wo_delta[19,cz2] = -1*ti_oo*ti_so*tt_s*(1/(8*np.power(T_s,2.0)))*(4*np.exp(-T_s) - np.exp(T_s*(-4+tz[cz2])) - 3*np.exp((-1/3)*T_s*tz[cz2]))


        # Solution 21: Electron (hole) creates a hole (electron). The electron (hole) traps. The hole (electron) creates an electron (hole).
        if T_s != T_o:
            pdf_wo_delta[20,cz1] = ti_os*ti_so*tt_s*(1/np.power(T_o-T_s,2.0))*np.exp(0.5*(T_o+T_s-T_o*tz[cz1]-3*T_s*tz[cz1]))*(2*np.exp(T_s*tz[cz1])+np.exp(T_s + 0.5*(T_o+T_s)*(-1+tz[cz1]))*(-2+T_s+T_o*(-1+tz[cz1])-T_s*tz[cz1]))
            pdf_wo_delta[20,cz2] = ti_os*ti_so*tt_s*(1/np.power(T_o-T_s,2.0))*np.exp(0.5*(T_o - 3*T_o*tz[cz2] -3*T_s*(1+tz[cz2])))*(2*np.exp(T_o*tz[cz2]+T_s*(2+tz[cz2])) + np.exp(0.5*(T_s+3*T_s*tz[cz2]+T_o*(3+tz[cz2])))*(-2-T_o*(-3+tz[cz2])+T_s*(-3+tz[cz2])))
        else:
            pdf_wo_delta[20,cz1] = (1/4)*ti_os*ti_so*tt_s*np.exp(T_s-T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)
            pdf_wo_delta[20,cz2] = (1/4)*ti_os*ti_so*tt_s*np.exp(T_s-T_s*tz[cz2])*np.power(-3+tz[cz2],2.0)

        # Solution 22: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron). The hole (electron) traps.
        if T_s != T_o:
            pdf_wo_delta[21,cz1] = ti_so*ti_so*tt_o*(1/np.power(T_o-T_s,2.0))*(2*np.exp(-0.5*(T_o+T_s)*(-1+tz[cz1]))+np.exp(T_s-T_s*tz[cz1])*(-2+T_s+T_o*(-1+tz[cz1])-T_s*tz[cz1]))
            pdf_wo_delta[21,cz2] = ti_so*ti_so*tt_o*(1/np.power(T_o-T_s,2.0))*np.exp(0.5*(T_o-2*T_o*tz[cz2]-T_s*(2+tz[cz2])))*(2*np.exp(0.5*(3*T_s+T_o*tz[cz2])) + np.exp(0.5*(3*T_o+T_s*tz[cz2]))*(-2-T_o*(-3+tz[cz2])+T_s*(-3+tz[cz2])))
        else:
            pdf_wo_delta[21,cz1] = (1/4)*ti_so*ti_so*tt_o*np.exp(T_s - T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)
            pdf_wo_delta[21,cz2] = (1/4)*ti_so*ti_so*tt_o*np.exp(T_s - T_s*tz[cz2])*np.power(-3+tz[cz2],2.0)

        # Solution 23: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole). The hole (electron) traps.
        if T_s != T_o:
            pdf_wo_delta[22,cz1] = ti_so*ti_ss*tt_o*(1/(T_o+T_s))*np.exp(-2*T_s-T_o*tz[cz1])*(np.exp(T_o+T_s) - np.exp((T_o+T_s)*tz[cz1]))*(-2+tz[cz1])
        else:
            if T_s != 0:
                pdf_wo_delta[22,cz1] = (1/2)*ti_so*ti_ss*tt_o*(1/T_s)*np.exp(-T_s*(2+tz[cz1]))*(np.exp(2*T_s) - np.exp(2*T_s*tz[cz1]))*(-2+tz[cz1])

        # Solution 24: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole). The hole (electron) creates an electron (hole).
        if T_s != T_o:
            pdf_wo_delta[23,cz2] = ti_so*ti_ss*ti_os*(1/(T_o+T_s))*np.exp(-3*T_s-T_o*tz[cz2])*(np.exp(2*(T_o+T_s)) - np.exp((T_o+T_s)*tz[cz2]))*(-3+tz[cz2])
        else:
            if T_s != 0:
                pdf_wo_delta[23,cz2] = (1/2)*ti_so*ti_ss*ti_os*(1/T_s)*np.exp(-T_s*(3+tz[cz2]))*(np.exp(4*T_s) - np.exp(2*T_s*tz[cz2]))*(-3+tz[cz2])

        # Solution 25: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole). The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[24,cz1] = (1/2)*ti_so*ti_ss*ti_oo*(1/(T_s*T_o*(T_o+T_s)))*np.exp(-2*T_s-T_o*tz[cz1])*(np.exp((T_o+T_s)*tz[cz1])*T_o + np.exp(T_o+T_s)*T_s - np.exp(T_s+T_o*tz[cz1])*(T_o+T_s))
                pdf_wo_delta[24,cz2] = (-1/2)*ti_so*ti_ss*ti_oo*(1/(T_s*T_o*(T_o+T_s)))*np.exp(-T_s)*(T_o-np.exp(-T_s*(-3+tz[cz2]))*T_o + T_s - np.exp(T_o*(-3+tz[cz2]))*T_s)
        else:
            if T_s != 0:
                pdf_wo_delta[24,cz1] = (1/4)*ti_so*ti_ss*ti_oo*(1/np.power(T_s,2.0))*np.exp(-T_s*(2+tz[cz1]))*np.power(np.exp(T_s) - np.exp(T_s*tz[cz1]),2.0)
                pdf_wo_delta[24,cz2] = (1/4)*ti_so*ti_ss*ti_oo*(1/np.power(T_s,2.0))*np.exp(-T_s*(-2+tz[cz2]))*np.power(-1 + np.exp(T_s*(-3+tz[cz2])),2.0)

        # Solution 26: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron). The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[25,cz1] = (1/2)*ti_oo*ti_so*ti_so*(1/(T_s*(-T_o+T_s)*(3*T_o+T_s)))*np.exp((1/3)*T_s-0.5*T_o*tz[cz1]-T_s*tz[cz1])*(-3*np.exp((1/6)*(3*T_o+4*T_s)*tz[cz1])*(T_o-T_s) - 4*np.exp((1/6)*(3*T_o+T_s+3*T_s*tz[cz1]))*T_s + np.exp((2/3)*T_s + 0.5*T_o*tz[cz1])*(3*T_o+T_s))
                pdf_wo_delta[25,cz2] = (1/2)*ti_oo*ti_so*ti_so*(1/(T_s*T_o*(T_o-T_s)*(3*T_o+T_s)))*np.exp(-T_o*tz[cz2]-0.5*T_s*(2+tz[cz2]))*(3*np.exp(T_o*tz[cz2]+(1/6)*T_s*(8+tz[cz2]))*T_o*(T_o-T_s) + 4*np.exp(0.5*(T_o+3*T_s+T_o*tz[cz2]))*T_o*T_s - np.exp(2*T_o + 0.5*T_s*tz[cz2])*T_s*(3*T_o+T_s) + np.exp(T_o*tz[cz2]+0.5*T_s*tz[cz2])*(-3*np.power(T_o,2.0)+2*T_o*T_s+np.power(T_s,2.0)))
                pdf_wo_delta[25,cz3] = -0.5*ti_oo*ti_so*ti_so*(1/(T_o*T_s*(3*T_o+T_s)))*np.exp(-T_s)*((3 - 3*np.exp((-1/3)*T_s*(-4+tz[cz3])))*T_o + T_s - np.exp(T_o*(-4+tz[cz3]))*T_s)
        else:
            if T_s != 0:
                pdf_wo_delta[25,cz1] = (1/8)*ti_so*ti_so*ti_oo*(1/np.power(T_s,2.0))*(3*np.exp((1/3)*(T_s - T_s*tz[cz1])) + np.exp(T_s -T_s*tz[cz1])*(-3-2*T_s*(-1+tz[cz1])))
                pdf_wo_delta[25,cz2] = (1/8)*ti_so*ti_so*ti_oo*(1/np.power(T_s,2.0))*np.exp(-T_s*(1+tz[cz2]))*(-4*np.exp(T_s*tz[cz2]) + 3*np.exp((2/3)*T_s*(2+tz[cz2])) + np.exp(2*T_s)*(1 + 2*T_s*(-3+tz[cz2])))
                pdf_wo_delta[25,cz3] = (-1/8)*ti_so*ti_so*ti_oo*(1/np.power(T_s,2.0))*(4*np.exp(-T_s) - np.exp(T_s*(-5+tz[cz3])) - 3*np.exp((1/3)*(T_s - T_s*tz[cz3])))

        # Solution 27: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron). The hole (electron) creates an electron (hole).
        if T_s != T_o:
            pdf_wo_delta[26,cz2] = ti_so*ti_so*ti_os*(1/np.power(T_o-T_s,2.0))*np.exp(-0.5*(T_o+3*T_s)*(-2+tz[cz2]))*(2*np.exp(T_s*(-2+tz[cz2])) + np.exp(0.5*(T_o+T_s)*(-2+tz[cz2]))*(-2+T_o*(-2+tz[cz2]) - T_s*(-2+tz[cz2])))
            pdf_wo_delta[26,cz3] = ti_so*ti_so*ti_os*(1/np.power(T_o-T_s,2.0))*np.exp(T_o - (3/2)*T_o*tz[cz3] - 0.5*T_s*tz[cz3])*(2*np.exp(T_s+T_o*tz[cz3]) + np.exp(0.5*(T_s*(-2+tz[cz3])+T_o*(4+tz[cz3])))*(-2-T_o*(-4+tz[cz3]) + T_s*(-4+tz[cz3])))
        else:
            pdf_wo_delta[26,cz2] = (1/4)*ti_so*ti_so*ti_os*np.exp(-T_s*(-2+tz[cz2]))*np.power(-2+tz[cz2],2.0)
            pdf_wo_delta[26,cz3] = (1/4)*ti_so*ti_so*ti_os*np.exp(-T_s*(-2+tz[cz3]))*np.power(-4+tz[cz3],2.0)


        return delta_amplitude, pdf_wo_delta

    def get_bulk_single_charge_event_solutions(self,tz,initial_charge):
        """
        This function returns the single-eh-pair probability distributions for 
        bulk-single-charge events.
        

        Parameters:
        -----------
        tz : 1D numpy array
            Energy grid in E_neh space.
        initial_charge : string
            Specify if the initial charge in an electron or hole. Options are "e" 
            for electron and "h" for hole.

        Returns:
        -------
        pdf_wo_delta : 2D numpy array 
            Numpy array of the single-eh-pair solutions. pdf_wo_deltas has the 
            dimensions (28,len(tz)), where there are 28 unique solutions found for 
            bulk-single-charge events.

        """
        
        # check parameters:
        
        if initial_charge != 'e' and initial_charge != 'h':
            raise Exception('The initial_charge argument must be either "e" for electrons '+\
                           'or "h" for holes!')

        # define the necessary CT and II parameters:
        
        if initial_charge == 'e':
            # the initial charge is an electron
            tt_s = self.tt_e
            tt_o = self.tt_h
            ti_ss = self.ti_ee
            ti_so = self.ti_eh
            ti_os = self.ti_he
            ti_oo = self.ti_hh
        else:
            # the initial charge is a hole
            tt_s = self.tt_h
            tt_o = self.tt_e
            ti_ss = self.ti_hh
            ti_so = self.ti_he
            ti_os = self.ti_eh
            ti_oo = self.ti_ee
        
        T_s = tt_s + ti_ss + ti_so
        T_o = tt_o + ti_os + ti_oo

        # define energy regions:
        
        eps = np.min(np.diff(tz))/10 # epsilon smaller than the smallest step in tz
        czs = [(tz>=i-eps)&(tz<i+1-eps) for i in range(4)]
        cz0,cz1,cz2,cz3 = czs   

        # create array that will hold the solutions without the delta function:
        
        pdf_wo_delta = np.zeros(shape=(28,len(tz)))

        # Solution 0: Electron (hole) reaches the surface.
        pdf_wo_delta[0,cz0] = np.exp(-T_s*tz[cz0])

        # Solution 1: Electron (hole) traps.
        pdf_wo_delta[1,cz0] = -tt_s*np.exp(-T_s*tz[cz0])*(-1 + tz[cz0])

        # Solution 2: Electron (hole) creates an electron (hole).
        pdf_wo_delta[2,cz0] = 0.5*ti_ss*np.exp(-T_s*tz[cz0])*tz[cz0]
        pdf_wo_delta[2,cz1] = -0.5*ti_ss*np.exp(-T_s*tz[cz1])*(-2 + tz[cz1])

        # Solution 3: Electron (hole) creates a hole (electron).
        if T_s != T_o:
            pdf_wo_delta[3,cz1] = ti_so*(1/(T_o - T_s))*(np.exp(T_o - T_s - T_o*tz[cz1]) - np.exp(-T_o + T_s - T_s*tz[cz1]))
        else:
            pdf_wo_delta[3,cz1] = -ti_so*np.exp(-T_s*tz[cz1])*(-2 + tz[cz1])

        # Solution 4: Electron (hole) creates an electron (hole). One electron (hole) traps.
        pdf_wo_delta[4,cz0] = 0.5*ti_ss*tt_s*np.exp(-T_s*tz[cz0])*np.power(tz[cz0],2.0)
        pdf_wo_delta[4,cz1] = 0.5*ti_ss*tt_s*np.exp(-T_s*tz[cz1])*np.power(-2 + tz[cz1],2.0)

        # Solution 5: Electron (hole) creates an electron (hole). Both electrons (holes) trap.
        pdf_wo_delta[5,cz1] = (-1/12)*ti_ss*tt_s*tt_s*np.exp(-T_s*tz[cz1])*np.power(-2 + tz[cz1],3.0)
        pdf_wo_delta[5,cz0] = (-1/12)*ti_ss*tt_s*tt_s*np.exp(-T_s*tz[cz0])*np.power(tz[cz0],2.0)*(-6 + 5*tz[cz0])

        # Solution 6: Electron (hole) creates a hole (electron). The electron (hole) traps.
        if T_s != T_o:
            pdf_wo_delta[6,cz1] = ti_so*tt_s*(1/np.power(T_o-T_s,2.0))*np.exp(-1*(T_o + T_s)*(1 + tz[cz1]))*np.power((np.exp(T_s + 0.5*T_o*tz[cz1]) - np.exp(T_o + 0.5*T_s*tz[cz1])),2.0)
            pdf_wo_delta[6,cz0] = ti_so*tt_s*(1/np.power(T_o-T_s,2.0))*np.exp(-1*(T_o + T_s)*tz[cz0])*np.power((np.exp(0.5*T_o*tz[cz0]) - np.exp(0.5*T_s*tz[cz0])),2.0)
        else:
            pdf_wo_delta[6,cz1] = (1/4)*ti_so*tt_s*np.exp(-T_s*tz[cz1])*np.power(-2 + tz[cz1],2.0)
            pdf_wo_delta[6,cz0] = (1/4)*ti_so*tt_s*np.exp(-T_s*tz[cz0])*np.power(tz[cz0],2.0)

        # Solution 7: Electron (hole) creates a hole (electron). The hole (electron) traps.
        if T_s != T_o:
            pdf_wo_delta[7,cz0] = ti_so*tt_o*(1/np.power(T_o - T_s,2.0))*np.exp(-T_o*tz[cz0])*(1 + np.exp((T_o - T_s)*tz[cz0])*(-1 + T_o*tz[cz0] - T_s*tz[cz0]))
            pdf_wo_delta[7,cz1] = ti_so*tt_o*(1/np.power(T_o - T_s,2.0))*np.exp(-1*(T_o+T_s)*(1+tz[cz1]))*(np.exp(2*T_s+T_o*tz[cz1]) + np.exp(2*T_o+T_s*tz[cz1])*(-1 - T_o*(-2+tz[cz1]) + T_s*(-2+tz[cz1])))
        else:
            pdf_wo_delta[7,cz0] = 0.5*ti_so*tt_o*np.exp(-T_s*tz[cz0])*np.power(tz[cz0],2.0)
            pdf_wo_delta[7,cz1] = 0.5*ti_so*tt_o*np.exp(-T_s*tz[cz1])*np.power(-2 + tz[cz1],2.0)

        # Solution 8: Electron (hole) creates a hole (electron). Both the electron and hole trap.
        if T_s != T_o:
            pdf_wo_delta[8,cz0] = ti_so*tt_s*tt_o*(1/np.power(T_o - T_s,3.0))*np.exp(-1*(T_o+T_s)*tz[cz0])*(4*np.exp(0.5*(T_o+T_s)*tz[cz0]) + np.exp(T_s*tz[cz0])*(-1 + T_o + T_s*(-1+tz[cz0]) - T_o*tz[cz0]) + np.exp(T_o*tz[cz0])*(-3 + T_s - 2*T_s*tz[cz0] - np.power(T_o,2.0)*(-1 + tz[cz0])*tz[cz0] - np.power(T_s,2.0)*(-1 + tz[cz0])*tz[cz0] + T_o*(-1 - 2*(-1 + T_s)*tz[cz0] + 2*T_s*np.power(tz[cz0],2.0))))
            pdf_wo_delta[8,cz1] = ti_so*tt_s*tt_o*(1/np.power(T_o - T_s,3.0))*np.exp(-1*(T_o+T_s)*(1 + tz[cz1]))*(4*np.exp(0.5*(T_o+T_s)*(2+tz[cz1])) - np.exp(2*T_s + T_o*tz[cz1]) + np.exp(2*T_o + T_s*tz[cz1])*(-3 - T_o*(-2+tz[cz1]) + T_s*(-2+tz[cz1])))
        else:
            pdf_wo_delta[8,cz0] = (-1/12)*ti_so*tt_s*tt_o*np.exp(-T_s*tz[cz0])*np.power(tz[cz0],3.0)*(-6 + 5*tz[cz0])
            pdf_wo_delta[8,cz1] = (-1/12)*ti_so*tt_s*tt_o*np.exp(-T_s*tz[cz1])*np.power(-2 + tz[cz1],3.0)

        # Solution 9: Electron (hole) creates an electron (hole). One electron (hole) creates an electron (hole).
        if T_s != 0:
            pdf_wo_delta[9,cz0] = (1/4)*ti_ss*ti_ss*(1/np.power(T_s,2.0))*np.exp(-T_s*tz[cz0])*(-3 + 3*np.exp((2/3)*T_s*tz[cz0]) - 2*T_s*tz[cz0])
            pdf_wo_delta[9,cz2] = (-1/4)*ti_ss*ti_ss*(1/np.power(T_s,2.0))*(4*np.exp(-T_s) - np.exp(T_s*(-4+tz[cz2])) - 3*np.exp((-1/3)*T_s*tz[cz2]))
            pdf_wo_delta[9,cz1] = (1/4)*ti_ss*ti_ss*(1/np.power(T_s,2.0))*np.exp(-T_s*tz[cz1])*(1 + 3*np.exp((2/3)*T_s*tz[cz1]) - 4*T_s + 2*T_s*tz[cz1] - 4*np.exp(T_s*tz[cz1])*np.cosh(T_s) + 4*np.exp(T_s*tz[cz1])*np.sinh(T_s))

        # Solution 10: Electron (hole) creates an electron (hole). One electron (hole) creates a hole (electron).
        pdf_wo_delta[10,cz1] = 0.5*ti_so*ti_ss*np.exp(T_s - T_s*tz[cz1])*np.power(-1 + tz[cz1],2.0)
        pdf_wo_delta[10,cz2] = 0.5*ti_so*ti_ss*np.exp(T_s - T_s*tz[cz2])*np.power(-3 + tz[cz2],2.0)

        # Solution 11: Electron (hole) creates an electron (hole). One electron (hole) creates an electron (hole). The other electron (hole) traps.
        if T_s != 0:
            pdf_wo_delta[11,cz0] = (1/8)*ti_ss*ti_ss*tt_s*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz0])*(1 - 9*np.exp((2/3)*T_s*tz[cz0]) + 8*np.exp(T_s*tz[cz0]) - 2*T_s*tz[cz0] - 2*np.power(T_s*tz[cz0],2.0))
            pdf_wo_delta[11,cz2] = (-1/8)*ti_ss*ti_ss*tt_s*(1/np.power(T_s,3.0))*(-8*np.exp(-T_s) + np.exp(T_s*(-4+tz[cz2])) - 2*np.exp(-T_s*(-2+tz[cz2])) + 9*np.exp((-1/3)*T_s*tz[cz2]))
            pdf_wo_delta[11,cz1] = (1/8)*ti_ss*ti_ss*tt_s*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz1])*(-1 + 8*np.exp(T_s*(-1+tz[cz1])) - 9*np.exp((2/3)*T_s*tz[cz1]) + 8*np.exp(T_s*tz[cz1]) + np.exp(2*T_s*(-1+tz[cz1]))*(-6 + 4*T_s*(-2+tz[cz1])) - 2*T_s*(-2+tz[cz1]) - 2*np.power(T_s,2.0)*np.power(-2+tz[cz1],2.0))

        # Solution 12: Electron (hole) creates an electron (hole). One electron (hole) creates a hole (electron). The other electron (hole) traps.
        pdf_wo_delta[12,cz2] = (-1/6)*ti_ss*ti_so*tt_s*np.exp(T_s - T_s*tz[cz2])*np.power(-3+tz[cz2],3.0)
        pdf_wo_delta[12,cz1] = (-1/6)*ti_ss*ti_so*tt_s*np.exp(T_s - T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)*(-11+5*tz[cz1])

        # Solution 13: Electron (hole) creates an electron (hole). Both electrons (holes) create an electron (hole).
        if T_s != 0:
            pdf_wo_delta[13,cz0] = (1/16)*ti_ss*ti_ss*ti_ss*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz0])*(5 - 9*np.exp((2/3)*T_s*tz[cz0]) + 4*np.exp(T_s*tz[cz0]) + 2*T_s*tz[cz0])
            pdf_wo_delta[13,cz2] = (1/16)*ti_ss*ti_ss*ti_ss*(1/np.power(T_s,3.0))*np.exp((-1/3)*T_s*(12+tz[cz2]))*(-9*np.exp(4*T_s) - 9*np.exp((2/3)*T_s*(4+tz[cz2])) + 16*np.exp((1/3)*T_s*(9+tz[cz2])) + 4*np.exp((1/3)*T_s*(12+tz[cz2])) + 2*np.exp((4/3)*T_s*tz[cz2])*(-1 + T_s*(-2+tz[cz2])))
            pdf_wo_delta[13,cz1] = (1/16)*ti_ss*ti_ss*ti_ss*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz1])*(-2 + 16*np.exp(T_s*(-1+tz[cz1])) - 9*np.exp((4/3)*T_s*(-1+tz[cz1])) - 9*np.exp((2/3)*T_s*tz[cz1]) + 4*np.exp(T_s*tz[cz1]) - 2*T_s*(-2+tz[cz1]))
            pdf_wo_delta[13,cz3] = (1/16)*ti_ss*ti_ss*ti_ss*(1/np.power(T_s,3.0))*(4 - 9*np.exp((1/3)*T_s*(-4+tz[cz3])) + np.exp(T_s*(-4+tz[cz3]))*(5 - 2*T_s*(-4+tz[cz3])))

        # Solution 14: Electron (hole) creates an electron (hole). Both electrons (holes) create a hole (electron).
        pdf_wo_delta[14,cz2] = (-1/12)*ti_so*ti_so*ti_ss*(np.exp(-T_s*(-2+tz[cz2]))*np.power(-2+tz[cz2],2.0)*(-16+5*tz[cz2]))
        pdf_wo_delta[14,cz3] = (-1/12)*ti_so*ti_so*ti_ss*(np.exp(-T_s*(-2+tz[cz3]))*np.power(-4+tz[cz3],3.0))

        # Solution 15: Electron (hole) creates an electron (hole). One electron (hole) creates an electron (hole). The other electron (hole) creates a hole (electron).
        if T_s != 0:
            pdf_wo_delta[15,cz1] = (1/8)*ti_ss*ti_ss*ti_so*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz1])*(8*np.exp(T_s*tz[cz1]) - 9*np.exp((1/3)*(T_s + 2*T_s*tz[cz1])) + np.exp(T_s)*(1 - 2*T_s*(-1+tz[cz1]) - 2*np.power(T_s,2.0)*np.power(-1+tz[cz1],2.0)))
            pdf_wo_delta[15,cz2] = (1/8)*ti_ss*ti_ss*ti_so*(1/np.power(T_s,3.0))*np.exp(-T_s*(3+2*tz[cz2]))*(8*np.exp(2*T_s*(1+tz[cz2])) - 9*np.exp((5/3)*T_s*(2+tz[cz2])) + 8*np.exp(T_s*(3+2*tz[cz2])) + 2*np.exp(3*T_s*tz[cz2])*(-3 + 2*T_s*(-3+tz[cz2])) - np.exp(T_s*(4+tz[cz2]))*(1 + 2*T_s*(-3+tz[cz2]) + 2*np.power(T_s,2.0)*np.power(-3+tz[cz2],2.0)))
            pdf_wo_delta[15,cz3] = (1/8)*ti_ss*ti_ss*ti_so*(1/np.power(T_s,3.0))*np.exp(-T_s*(-3+tz[cz3]))*(2 - 9*np.exp((2/3)*T_s*(-4+tz[cz3])) + 8*np.exp(T_s*(-4+tz[cz3])) - np.exp(2*T_s*(-4+tz[cz3])))

        # Solution 16: Electron (hole) creates a hole (electron). The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[16,cz2] = -0.5*ti_oo*ti_so*(1/(T_o*T_s*(T_o+T_s)))*np.exp(-T_s)*(T_o - np.exp(-T_s*(-3+tz[cz2]))*T_o + T_s - np.exp(T_o*(-3+tz[cz2]))*T_s)
                pdf_wo_delta[16,cz1] = 0.5*ti_oo*ti_so*(1/(T_o*T_s*(-1*np.power(T_o,2.0) + np.power(T_s,2.0))))*np.exp(-1*(T_o+T_s)*(2+tz[cz1]))*(-2*np.exp(T_o + 3*T_s + T_o*tz[cz1])*T_o*T_s + 2*np.exp(2*T_o*tz[cz1] + T_s*(2+tz[cz1]))*T_o*T_s - np.exp(2*T_s*tz[cz1] + T_o*(2+tz[cz1]))*T_o*(T_o+T_s) + np.exp(3*T_o + T_s + T_s*tz[cz1])*T_s*(T_o+T_s) + np.exp(2*T_o + T_s + T_o*tz[cz1] + T_s*tz[cz1])*(np.power(T_o,2.0) - np.power(T_s,2.0)))
        else:
            if T_s != 0:
                pdf_wo_delta[16,cz1] = (1/4)*ti_oo*ti_so*(1/np.power(T_s,2.0))*np.exp(-T_s*(2+tz[cz1]))*(np.exp(T_s) - np.exp(T_s*tz[cz1]))*(np.exp(T_s*tz[cz1])*(-1 + 2*T_s*(-2+tz[cz1])) + np.exp(T_s)*(1 + 2*T_s*(-2+tz[cz1])))
                pdf_wo_delta[16,cz2] = (1/4)*ti_oo*ti_so*(1/np.power(T_s,2.0))*np.exp(-T_s*(-2+tz[cz2]))*np.power(-1 + np.exp(T_s*(-3+tz[cz2])),2.0)

        # Solution 17: Electron (hole) creates a hole (electron). The hole (electron) creates an electron (hole).
        if T_s != T_o:
            pdf_wo_delta[17,cz1] = ti_so*ti_os*(1/np.power(T_o - T_s,2.0))*np.exp(T_o - T_o*tz[cz1])*(1 + np.exp((T_o - T_s)*(-1+tz[cz1]))*(-1 + T_s + T_o*(-1+tz[cz1]) - T_s*tz[cz1]))
            pdf_wo_delta[17,cz2] = ti_so*ti_os*(1/np.power(T_o - T_s,2.0))*np.exp(-1*(T_o+T_s)*(1+tz[cz2]))*(np.exp(3*T_s + T_o*tz[cz2]) + np.exp(3*T_o+T_s*tz[cz2])*(-1 - T_o*(-3+tz[cz2]) + T_s*(-3+tz[cz2])))
        else:
            pdf_wo_delta[17,cz1] = 0.5*ti_so*ti_os*np.exp(T_s - T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)
            pdf_wo_delta[17,cz2] = 0.5*ti_so*ti_os*np.exp(T_s - T_s*tz[cz2])*np.power(-3+tz[cz2],2.0)

        # Solution 18: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron).
        if T_s != T_o:
            pdf_wo_delta[18,cz2] = ti_so*ti_so*(1/np.power(T_o-T_s,2.0))*np.exp(-1*(T_o+T_s)*(1+tz[cz2]))*np.power(np.exp(0.5*(3*T_s + T_o*tz[cz2])) - np.exp(0.5*(3*T_o + T_s*tz[cz2])),2.0)
            pdf_wo_delta[18,cz1] = ti_so*ti_so*(1/np.power(T_o-T_s,2.0))*np.exp(-1*(T_o+T_s)*tz[cz1])*(-2*np.exp(0.5*(T_o+T_s)*(1+tz[cz1])) + np.exp(T_s + T_o*tz[cz1]) + np.exp(T_o + T_s*tz[cz1]))
        else:
            pdf_wo_delta[18,cz2] = (1/4)*ti_so*ti_so*np.exp(T_s - T_s*tz[cz2])*np.power(-3+tz[cz2],2.0)
            pdf_wo_delta[18,cz1] = (1/4)*ti_so*ti_so*np.exp(T_s - T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)

        # Solution 19: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole).
        if T_s != T_o:
            pdf_wo_delta[19,cz1] = -ti_so*ti_ss*(1/(np.power(T_o,2.0) - np.power(T_s,2.0)))*(np.exp(T_o*(-2+tz[cz1])) - np.exp(T_s*(-2+tz[cz1])) + np.exp(T_o-T_s-T_o*tz[cz1]) - np.exp(-T_o+T_s-T_s*tz[cz1]))
        else:
            if T_s != 0:
                pdf_wo_delta[19,cz1] = ti_so*ti_ss*(1/T_s)*(-2+tz[cz1])*(np.cosh(T_s) - np.sinh(T_s))*np.sinh(T_s - T_s*tz[cz1])

        # Solution 20: Electron (hole) creates a hole (electron). The electron (hole) traps. The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[20,cz0] = (1/4)*ti_so*ti_oo*tt_s*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)*(3*T_o+T_s)))*np.exp(-1*(T_o+T_s)*tz[cz0])*(-9*np.exp(T_o*tz[cz0] + (2/3)*T_s*tz[cz0])*T_o*np.power(T_o-T_s,2.0) + 16*np.exp(0.5*(T_o+T_s)*tz[cz0])*T_o*np.power(T_s,2.0) + 2*np.exp((T_o+T_s)*tz[cz0])*np.power(T_o-T_s,2.0)*(3*T_o+T_s) - 2*np.exp(T_s*tz[cz0])*np.power(T_s,2.0)*(3*T_o+T_s) + np.exp(T_o*tz[cz0])*T_o*(3*np.power(T_o,2.0) - 8*T_o*T_s - 3*np.power(T_s,2.0)))
                # this needs breaking up....
                Pre = (1/4)*ti_so*ti_oo*tt_s*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)*(T_o+T_s)*(3*T_o+T_s)))*np.exp(-T_o*(4+tz[cz1]) - (4/3)*T_s*(2 + 3*tz[cz1]))
                A1 = -9*np.exp(T_o*(4+tz[cz1]) + (1/3)*T_s*(8+11*tz[cz1]))*T_o*np.power(T_o-T_s,2.0)*(T_o+T_s) + 16*np.exp((1/6)*(3*T_o*(8+tz[cz1]) + T_s*(16+21*tz[cz1])))*T_o*np.power(T_s,2.0)*(T_o+T_s)
                A2 = -4*np.exp(3*T_o + (11/3)*T_s + T_o*tz[cz1] + 3*T_s*tz[cz1])*T_o*np.power(T_s,2.0)*(3*T_o+T_s) - 2*np.exp(2*T_o + (8/3)*T_s + 2*T_o*tz[cz1] + 4*T_s*tz[cz1])*np.power(T_s,2.0)*(-3*np.power(T_o,2.0) + 2*T_o*T_s + np.power(T_s,2.0))
                A3 = 2*np.exp(4*T_o + (8/3)*T_s + T_o*tz[cz1] + 4*T_s*tz[cz1])*np.power(T_o-T_s,2.0)*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0)) + 2*np.exp(T_o*(4+tz[cz1]) + T_s*((5/3) + 4*tz[cz1]))*np.power(T_o-T_s,2.0)*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0))
                A4 = -2*np.exp(5*T_o + (5/3)*T_s + 4*T_s*tz[cz1])*np.power(T_s,2.0)*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0)) - np.exp(T_o*(4+tz[cz1]) + T_s*((2/3)+5*tz[cz1]))*T_o*(3*np.power(T_o,3.0) + np.power(T_o,2.0)*T_s - 3*T_o*np.power(T_s,2.0) - np.power(T_s,3.0))
                pdf_wo_delta[20,cz1] = Pre*(A1 + A2 + A3 + A4)
                pdf_wo_delta[20,cz2] = (1/4)*ti_so*ti_oo*tt_s*(1/(T_o*np.power(T_s,2.0)*(T_o+T_s)*(3*T_o+T_s)))*np.exp(-3*T_o - T_s*(1+tz[cz2]))*(-2*np.exp((T_o+T_s)*tz[cz2])*np.power(T_s,2.0) - 9*np.exp(3*T_o + T_s + (2/3)*T_s*tz[cz2])*T_o*(T_o+T_s) + np.exp(3*(T_o+T_s))*T_o*(3*T_o+T_s) + 2*np.exp(3*T_o + T_s*tz[cz2])*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0)))
        else:
            if T_s != 0:
                pdf_wo_delta[20,cz0] = (1/16)*ti_oo*ti_so*tt_s*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz0])*(1 - 9*np.exp((2/3)*T_s*tz[cz0]) + 8*np.exp(T_s*tz[cz0]) - 2*T_s*tz[cz0] - 2*np.power(T_s*tz[cz0],2.0))
                pdf_wo_delta[20,cz1] = (1/16)*ti_oo*ti_so*tt_s*(1/np.power(T_s,3.0))*np.exp(-T_s*(2+tz[cz1]))*(8*np.exp(T_s*(2+tz[cz1])) - 9*np.exp((2/3)*T_s*(3+tz[cz1])) + 8*np.exp(T_s + T_s*tz[cz1]) + np.exp(2*T_s*tz[cz1])*(-6 + 4*T_s*(-2+tz[cz1])) - np.exp(2*T_s)*(1 + 2*T_s*(-2+tz[cz1]) + 2*np.power(T_s,2.0)*np.power(-2+tz[cz1],2.0)))
                pdf_wo_delta[20,cz2] = (-1/16)*ti_oo*ti_so*tt_s*(1/np.power(T_s,3.0))*(-8*np.exp(-T_s) + np.exp(T_s*(-4+tz[cz2])) - 2*np.exp(-T_s*(-2+tz[cz2])) + 9*np.exp((-1/3)*T_s*tz[cz2]))

        # Solution 21: Electron (hole) creates a hole (electron). The electron (hole) traps. The hole (electron) creates an electron (hole).
        if T_s != T_o:
            pdf_wo_delta[21,cz1] = -ti_os*ti_so*tt_s*(1/np.power(T_o-T_s,3.0))*np.exp(-1*(T_o+T_s)*tz[cz1])*(-4*np.exp(0.5*(T_o+T_s)*(1+tz[cz1])) + np.exp(T_o+T_s*tz[cz1])*(1 + T_o*(-2+tz[cz1]) - T_s*(-2+tz[cz1])) + np.exp(T_s+T_o*tz[cz1])*(3 + T_s*(-3+2*tz[cz1]) + np.power(T_o,2.0)*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0)) + np.power(T_s,2.0)*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0)) + T_o*(3 - 2*tz[cz1] - 2*T_s*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0)))))

            pdf_wo_delta[21,cz2] = ti_os*ti_so*tt_s*(1/np.power(T_o-T_s,3.0))*np.exp(-1*(T_o+T_s)*(1+tz[cz2]))*(4*np.exp(0.5*(T_o+T_s)*(3+tz[cz2])) - np.exp(3*T_s + T_o*tz[cz2]) + np.exp(3*T_o + T_s*tz[cz2])*(-3 - T_o*(-3+tz[cz2]) + T_s*(-3+tz[cz2])))
        else:
            pdf_wo_delta[21,cz1] = (-1/12)*ti_so*ti_os*tt_s*np.exp(T_s - T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)*(-11+5*tz[cz1])
            pdf_wo_delta[21,cz2] = (-1/12)*ti_so*ti_os*tt_s*np.exp(T_s - T_s*tz[cz2])*np.power(-3+tz[cz2],3.0)

        # Solution 22: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron). The hole (electron) traps.
        if T_s != T_o:
            pdf_wo_delta[22,cz1] = -ti_so*ti_so*tt_o*(1/np.power(T_o-T_s,3.0))*np.exp(-1*(T_o+T_s)*tz[cz1])*(-4*np.exp(0.5*(T_o+T_s)*(1+tz[cz1])) + np.exp(T_o + T_s*tz[cz1])*(1 + T_o*(-2+tz[cz1]) - T_s*(-2+tz[cz1])) + np.exp(T_s + T_o*tz[cz1])*(3 + T_s*(-3 + 2*tz[cz1]) + np.power(T_o,2.0)*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0)) + np.power(T_s,2.0)*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0)) +T_o*(3 - 2*tz[cz1] - 2*T_s*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0)))))
            pdf_wo_delta[22,cz2] = ti_so*ti_so*tt_o*(1/np.power(T_o-T_s,3.0))*np.exp(-1*(T_o+T_s)*(1+tz[cz2]))*(4*np.exp(0.5*(T_o+T_s)*(3+tz[cz2])) - np.exp(3*T_s + T_o*tz[cz2]) + np.exp(3*T_o + T_s*tz[cz2])*(-3 - T_o*(-3+tz[cz2]) + T_s*(-3+tz[cz2])))
        else:
            pdf_wo_delta[22,cz1] = (-1/12)*ti_so*ti_so*tt_o*np.exp(T_s - T_s*tz[cz1])*np.power(-1+tz[cz1],2.0)*(-11+5*tz[cz1])
            pdf_wo_delta[22,cz2] = (-1/12)*ti_so*ti_so*tt_o*np.exp(T_s - T_s*tz[cz2])*np.power(-3+tz[cz2],3.0)

        # Solution 23: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole). The hole (electron) traps.
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[23,cz0] = 0.5*ti_so*ti_ss*tt_o*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)))*np.exp(-1*(T_o+T_s)*tz[cz0])*(np.exp((T_o+T_s)*tz[cz0])*np.power(T_o-T_s,2.0) - np.exp(T_s*tz[cz0])*np.power(T_s,2.0) - np.exp(T_o*tz[cz0])*T_o*(T_o + T_o*T_s*tz[cz0] - T_s*(2 + T_s*tz[cz0])))
                Pre = 0.5*ti_so*ti_ss*tt_o*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)*(T_o+T_s)))*np.exp(-1*(T_o+T_s)*(2+tz[cz1]))
                A1 = -2*np.exp(T_o + 3*T_s + T_o*tz[cz1])*T_o*np.power(T_s,2.0) + np.exp(2*T_o*tz[cz1] + T_s*(2+tz[cz1]))*(T_o-T_s)*np.power(T_s,2.0)
                A2 = np.exp((T_o+T_s)*(2+tz[cz1]))*np.power(T_o-T_s,2.0)*(T_o+T_s) + 2*np.exp(3*T_o + T_s + T_s*tz[cz1])*T_o*np.power(T_s,2.0)*(1 + T_o*(-2+tz[cz1]) - T_s*(-2+tz[cz1]))
                A3 = np.exp(2*T_s*tz[cz1] + T_o*(2+tz[cz1]))*T_o*(-T_o+T_s)*(T_o - T_o*T_s*(-2+tz[cz1]) + np.power(T_s,2.0)*(-2+tz[cz1]))
                pdf_wo_delta[23,cz1] = Pre*(A1 + A2 + A3)
        else:
            if T_s != 0:
                pdf_wo_delta[23,cz0] = (1/4)*ti_so*ti_ss*tt_o*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz0])*(-2 + 2*np.exp(T_s*tz[cz0]) - 2*T_s*tz[cz0] - np.power(T_s*tz[cz0],2.0))
                pdf_wo_delta[23,cz1] = (1/4)*ti_so*ti_ss*tt_o*(1/np.power(T_s,3.0))*np.exp(-2*T_s*(1+tz[cz1]))*(2*np.exp(2*T_s*(1+tz[cz1])) + 2*np.exp(3*T_s*tz[cz1])*(-1 + T_s*(-2+tz[cz1])) - np.exp(T_s*(2+tz[cz1]))*np.power(T_s*(-2+tz[cz1]),2.0))

        # Solution 24: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole). The hole (electron) creates an electron (hole).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[24,cz1] = 0.5*ti_so*ti_ss*ti_os*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)))*(np.power(T_o-T_s,2.0) - np.exp(T_o - T_o*tz[cz1])*np.power(T_s,2.0) - np.exp(T_s - T_s*tz[cz1])*T_o*(T_o + T_o*T_s*(-1+tz[cz1]) + T_s*(-2+T_s - T_s*tz[cz1])))
                Pre = 0.5*ti_so*ti_ss*ti_os*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)*(T_o+T_s)))*np.exp(-1*(T_o+T_s)*(3+tz[cz2]))
                A1 = -2*np.exp(5*T_s+T_o*(2+tz[cz2]))*T_o*np.power(T_s,2.0) + np.exp(2*T_o*tz[cz2] + T_s*(3+tz[cz2]))*(T_o-T_s)*np.power(T_s,2.0)
                A2 = np.exp((T_o+T_s)*(3+tz[cz2]))*np.power(T_o-T_s,2.0)*(T_o+T_s) + 2*np.exp(5*T_o+T_s*(2+tz[cz2]))*T_o*np.power(T_s,2.0)*(1 + T_o*(-3+tz[cz2]) - T_s*(-3+tz[cz2]))
                A3 = np.exp(2*T_s*tz[cz2] + T_o*(3+tz[cz2]))*T_o*(-T_o+T_s)*(T_o - T_o*T_s*(-3+tz[cz2]) + np.power(T_s,2.0)*(-3+tz[cz2]))
                pdf_wo_delta[24,cz2] = Pre*(A1 + A2 + A3)
        else:
            if T_s != 0:
                pdf_wo_delta[24,cz1] = (1/8)*ti_os*ti_so*ti_ss*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz1])*(4*np.exp(T_s*tz[cz1]) - 2*np.exp(T_s)*(2 + 2*T_s*(-1+tz[cz1]) + np.power(T_s,2.0)*np.power(-1+tz[cz1],2.0)))
                pdf_wo_delta[24,cz2] = (1/4)*ti_os*ti_so*ti_ss*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz2])*(2*np.exp(T_s*tz[cz2]) + 2*np.exp(T_s*(-3+2*tz[cz2]))*(-1 + T_s*(-3+tz[cz2])) - np.exp(T_s)*np.power(T_s,2.0)*np.power(-3+tz[cz2],2.0))

        # Solution 25: Electron (hole) creates a hole (electron). The electron (hole) creates an electron (hole). The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                pdf_wo_delta[25,cz1] = 0.5*ti_so*ti_ss*ti_oo*(1/(T_o*(T_o-T_s)*np.power(T_s,2.0)*np.power(T_o+T_s,2.0)))*np.exp(-1*(T_o+T_s)*(2+tz[cz1]))*(-2*np.exp(T_o + 3*T_s + T_o*tz[cz1])*T_o*np.power(T_s,2.0) + np.exp(3*T_o + T_s + T_s*tz[cz1])*np.power(T_s,2.0)*(T_o+T_s) + np.exp(2*T_o+T_s+T_o*tz[cz1]+T_s*tz[cz1])*(T_o-T_s)*np.power(T_o+T_s,2.0) - 2*np.exp(2*T_o*tz[cz1] + T_s*(2+tz[cz1]))*T_o*np.power(T_s,2.0)*(-1 + T_o*(-1+tz[cz1]) + T_s*(-1+tz[cz1])) + np.exp(2*T_s*tz[cz1]+T_o*(2+tz[cz1]))*T_o*(T_o+T_s)*(T_o*(-1 + T_s*(-1+tz[cz1])) + np.power(T_s,2.0)*(-1+tz[cz1])))
                pdf_wo_delta[25,cz2] = 0.5*ti_so*ti_ss*ti_oo*(1/(T_o*np.power(T_s,2.0)*np.power(T_o+T_s,2.0)))*np.exp(-3*T_o - T_s*(1+tz[cz2]))*(-np.exp((T_o+T_s)*tz[cz2])*np.power(T_s,2.0) + np.exp(3*T_o+T_s*tz[cz2])*np.power(T_o+T_s,2.0) - np.exp(3*(T_o+T_s))*T_o*(T_o + T_s*(2 + T_s*(-3+tz[cz2])) + T_o*T_s*(-3+tz[cz2])))
        else:
            if T_s != 0:
                pdf_wo_delta[25,cz1] = (1/8)*ti_so*ti_ss*ti_oo*(1/np.power(T_s,3.0))*np.exp(-T_s*(2+tz[cz1]))*(4*np.exp(T_s + T_s*tz[cz1]) + np.exp(2*T_s)*(-1 - 2*T_s*(-2+tz[cz1])) - np.exp(2*T_s*tz[cz1])*(3 + T_s*(6-4*tz[cz1]) + 4*np.power(T_s,2.0)*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0))))
                pdf_wo_delta[25,cz2] = (1/8)*ti_so*ti_ss*ti_oo*(1/np.power(T_s,3.0))*np.exp(-T_s*(4+tz[cz2]))*(-np.exp(2*T_s*tz[cz2]) + 4*np.exp(T_s*(3+tz[cz2])) + np.exp(6*T_s)*(-3 - 2*T_s*(-3+tz[cz2])))

        # Solution 26: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron). The hole (electron) creates a hole (electron).
        if T_s != T_o:
            if T_s != 0 and T_o != 0:
                Pre = (1/4)*ti_so*ti_so*ti_oo*(1/(T_o*np.power(T_o-T_s,2.0)*np.power(T_s,2.0)*(3*T_o+T_s)))*np.exp((-23/4)*T_o*tz[cz1] - T_s*tz[cz1])
                A1 = -9*np.exp((1/12)*(69*T_o*tz[cz1] + T_s*(4 + 8*tz[cz1])))*T_o*np.power(T_o-T_s,2.0) + 16*np.exp((1/4)*(2*T_s*(1+tz[cz1]) + T_o*(2+21*tz[cz1])))*T_o*np.power(T_s,2.0)
                A2 = 2*np.exp((23/4)*T_o*tz[cz1] + T_s*tz[cz1])*np.power(T_o-T_s,2.0)*(3*T_o+T_s) - 2*np.exp(T_o + (19/4)*T_o*tz[cz1] + T_s*tz[cz1])*np.power(T_s,2.0)*(3*T_o+T_s) + np.exp(T_s + (23/4)*T_o*tz[cz1])*T_o*(3*np.power(T_o,2.0) - 8*T_o*T_s - 3*np.power(T_s,2.0))
                pdf_wo_delta[26,cz1] = Pre*(A1 + A2)
                Pre = (1/4)*ti_so*ti_so*ti_oo*(1/(T_o*np.power(T_o-T_s,2.0)*(T_o+T_s)*np.power(T_s,2.0)*(3*T_o+T_s)))*np.exp((-7/2)*T_o*(1 + 3*tz[cz2]) - T_s*(5 + 6*tz[cz2]))
                A1 = -9*np.exp((1/6)*(21*T_o + 32*T_s + 63*T_o*tz[cz2] + 34*T_s*tz[cz2]))*T_o*np.power(T_o-T_s,2.0)*(T_o+T_s) + 16*np.exp((11/2)*T_s*(1+tz[cz2]) + 2*T_o*(2+5*tz[cz2]))*T_o*np.power(T_s,2.0)*(T_o+T_s)
                A2 = -4*np.exp(T_s*(7 + 5*tz[cz2]) + 0.5*T_o*(5 + 21*tz[cz2]))*T_o*np.power(T_s,2.0)*(3*T_o+T_s) - 2*np.exp(0.5*(T_o + 23*T_o*tz[cz2] + 2*T_s*(5+6*tz[cz2])))*np.power(T_s,2.0)*(-3*np.power(T_o,2.0) + 2*T_o*T_s + np.power(T_s,2.0))
                A3 = 2*np.exp((7/2)*T_o*(1+3*tz[cz2]) + 2*T_s*(2+3*tz[cz2]))*np.power(T_o-T_s,2.0)*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0)) + 2*np.exp((7/2)*T_o*(1+3*tz[cz2]) + T_s*(5+6*tz[cz2]))*np.power(T_o-T_s,2.0)*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0))
                A4 = -2*np.exp((11/2)*T_o + 4*T_s + (19/2)*T_o*tz[cz2] + 6*T_s*tz[cz2])*np.power(T_s,2.0)*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0)) - np.exp((7/2)*T_o*(1+3*tz[cz2]) + T_s*(2+7*tz[cz2]))*T_o*(3*np.power(T_o,3.0) + np.power(T_o,2.0)*T_s - 3*T_o*np.power(T_s,2.0) - np.power(T_s,3.0))
                pdf_wo_delta[26,cz2] = Pre*(A1 + A2 + A3 + A4)
                Pre = (1/4)*ti_so*ti_so*ti_oo*(1/(T_o*(T_o+T_s)*np.power(T_s,2.0)*(3*T_o+T_s)))*np.exp(-2*T_s*(-1+tz[cz3]))
                A1 = -2*np.exp(T_s + (T_o+T_s)*(-4+tz[cz3]) + T_s*tz[cz3])*np.power(T_s,2.0) - 9*np.exp((5/3)*T_s*(-1+tz[cz3]))*T_o*(T_o+T_s)
                A2 = np.exp(T_s + T_s*tz[cz3])*T_o*(3*T_o+T_s) + 2*np.exp(T_s*(-3 + 2*tz[cz3]))*(3*np.power(T_o,2.0) + 4*T_o*T_s + np.power(T_s,2.0))
                pdf_wo_delta[26,cz3] = Pre*(A1 + A2)
        else:
            if T_s != 0:
                pdf_wo_delta[26,cz1] = (1/16)*ti_so*ti_so*ti_oo*(1/np.power(T_s,3.0))*np.exp(-T_s*tz[cz1])*(8*np.exp(T_s*tz[cz1]) - 9*np.exp((1/3)*(T_s + 2*T_s*tz[cz1])) + np.exp(T_s)*(1 - 2*T_s*(-1+tz[cz1]) - 2*np.power(T_s,2.0)*np.power(-1+tz[cz1],2.0)))

                Pre = (1/16)*ti_so*ti_so*ti_oo*(1/np.power(T_s,3.0))*np.exp(-T_s*(11+3*tz[cz2]))
                A1 = 8*np.exp(T_s*(10 + 3*tz[cz2])) + 8*np.exp(T_s*(11+3*tz[cz2])) - 9*np.exp((2/3)*T_s*(17+4*tz[cz2])) - np.exp(4*T_s + 6*T_s*tz[cz2])
                A2 = 2*np.exp(4*T_s*(2+tz[cz2]))*(-3 + 2*T_s*(-3+tz[cz2])) - 2*np.exp(2*T_s*(6+tz[cz2]))*T_s*(1 + T_s*(-3+tz[cz2]))*(-3+tz[cz2]) - 2*np.exp(4*T_s*(2+tz[cz2]))*np.sinh(4*T_s - 2*T_s*tz[cz2])
                pdf_wo_delta[26,cz2] = Pre*(A1 + A2)

                pdf_wo_delta[26,cz3] = (1/16)*ti_so*ti_so*ti_oo*(1/np.power(T_s,3.0))*np.exp(-T_s*(-3+tz[cz3]))*(2 - 9*np.exp((2/3)*T_s*(-4+tz[cz3])) + 8*np.exp(T_s*(-4+tz[cz3])) - np.exp(2*T_s*(-4+tz[cz3])))

        # Solution 27: Electron (hole) creates a hole (electron). The electron (hole) creates a hole (electron). The hole (electron) creates an electron (hole).
        if T_s != T_o:
            Pre = ti_so*ti_so*ti_os*(1/np.power(-T_o+T_s,3.0))*np.exp(T_s - 3*T_o*tz[cz2] - 2*T_s*tz[cz2])
            A1 = -4*np.exp(T_o + (5/2)*T_o*tz[cz2] + (3/2)*T_s*tz[cz2]) + np.exp(4*T_o + T_s + 2*(T_o+T_s)*(-1+tz[cz2]))*(1 + T_o*(-3+tz[cz2]) - T_s*(-3+tz[cz2]))
            A2 = np.exp(T_s + 3*T_o*tz[cz2] + T_s*tz[cz2])*(3 + T_s*(-5+2*tz[cz2]) + np.power(T_o,2.0)*(6 - 5*tz[cz2] + np.power(tz[cz2],2.0)) + np.power(T_s,2.0)*(6 - 5*tz[cz2] + np.power(tz[cz2],2.0)) + T_o*(5 - 2*tz[cz2] - 2*T_s*(6 - 5*tz[cz2] + np.power(tz[cz2],2.0))))
            pdf_wo_delta[27,cz2] = Pre*(A1 + A2)
            pdf_wo_delta[27,cz3] = ti_so*ti_so*ti_os*(1/np.power(T_o-T_s,3.0))*np.exp(-1*(T_o+T_s)*(1+tz[cz3]))*(4*np.exp(0.5*(T_o+T_s)*(4+tz[cz3])) - np.exp(4*T_s + T_o*tz[cz3]) + np.exp(4*T_o + T_s*tz[cz3])*(-3 - T_o*(-4+tz[cz3]) +T_s*(-4+tz[cz3])))
        else:
            pdf_wo_delta[27,cz2] = (-1/12)*ti_so*ti_so*ti_os*np.exp(-T_s*(-2+tz[cz2]))*np.power(-2+tz[cz2],2.0)*(-16 + 5*tz[cz2])
            pdf_wo_delta[27,cz3] = (-1/12)*ti_so*ti_so*ti_os*np.exp(-T_s*(-2+tz[cz3]))*np.power(-4+tz[cz3],3.0)


        return pdf_wo_delta

    def get_bulk_eh_pair_event_solutions(self,tz):
        """
        This function returns the single-eh-pair probability distributions for 
        bulk-eh-pair events.
        
        One of the solutions for bulk-eh-pair events contains a Dirac delta function. This 
        solution is returned as a separate object so that it can handled properly 
        if and when the solutions are convolved.
        

        Parameters:
        -----------
        tz : 1D numpy array
            Energy grid in E_neh space.

        Returns:
        -------
        delta_amplitude : float
            Amplitude A of the delta function in the first single-eh-pair solution. 
            The solution has a form of a delta function at E_neh = 1: Aδ(E-1).
        pdf_wo_delta : 2D numpy array 
            Numpy array of the single-eh-pair solutions, except for the solution that contains 
            the Dirac delta function. pdf_wo_deltas has the dimensions (15,len(tz)), where there 
            are 15 unique solutions found for surface events (excluding the solution containing 
            the Dirac delta function).

        """
        
        # define the necessary CT and II parameters:
        
        tt_e = self.tt_e
        tt_h = self.tt_h
        ti_ee = self.ti_ee
        ti_eh = self.ti_eh
        ti_he = self.ti_he
        ti_hh = self.ti_hh
        
        T_e = tt_e + ti_ee + ti_eh
        T_h = tt_h + ti_he + ti_hh

        # define energy regions:
        
        eps = np.min(np.diff(tz))/10 # epsilon smaller than the smallest step in tz
        czs = [(tz>=i-eps)&(tz<i+1-eps) for i in range(4)]
        cz0,cz1,cz2,cz3 = czs   

        # create array that will hold the solutions without the delta function:
        
        pdf_wo_delta = np.zeros(shape=(15,len(tz)))

        # Solution 0: Both the electron and hole reach the surface.
        # this solution contains the Dirac delta function.
        if T_e != T_h:
            delta_amplitude = (np.exp(-T_e) - np.exp(-T_h))/(T_h - T_e)
        else:
            delta_amplitude = np.exp(-T_e)

        # Solution 1: The electron traps and the hole reaches the surface.
        if T_e != T_h:
            pdf_wo_delta[0,cz0] = -tt_e*(1/(T_e - T_h))*(np.exp(-T_e*tz[cz0]) - np.exp(-T_h*tz[cz0]))
        else:
            pdf_wo_delta[0,cz0] = tt_e*np.exp(-T_e*tz[cz0])*tz[cz0]

        # Solution 2: The electron creates an electron and the hole reaches the surface.
        if T_e != T_h:
            pdf_wo_delta[1,cz1] = ti_ee*(1/(T_e - T_h))*(-np.exp(T_e*(-2+tz[cz1])) + np.exp(T_h*(-2+tz[cz1])))
        else:
            pdf_wo_delta[1,cz1] = -ti_ee*np.exp(T_e*(-2+tz[cz1]))*(-2+tz[cz1])

        # Solution 3: The electron creates a hole and the hole reaches the surface.
        if T_e != T_h:
            pdf_wo_delta[2,cz1] = -ti_eh*(1/(T_e - T_h))*(np.exp(T_e - T_e*tz[cz1]) - np.exp(T_h - T_h*tz[cz1]))
        else:
            pdf_wo_delta[2,cz1] = ti_eh*np.exp(T_e - T_e*tz[cz1])*(-1+tz[cz1])

        # Solution 4: The electron reaches the surface and the hole traps.
        if T_e != T_h:
            pdf_wo_delta[3,cz0] = -tt_h*(1/(T_e - T_h))*(np.exp(-T_e*tz[cz0]) - np.exp(-T_h*tz[cz0]))
        else:
            pdf_wo_delta[3,cz0] = tt_h*np.exp(-T_e*tz[cz0])*tz[cz0]

        # Solution 5: The electron traps and the hole traps.
        if T_e != T_h:
            pdf_wo_delta[4,cz0] = tt_e*tt_h*(1/(T_e - T_h))*np.exp(-(T_e+T_h)*tz[cz0])*(-np.exp(T_e*tz[cz0]) + np.exp(T_h*tz[cz0]))*(-1+tz[cz0])
        else:
            pdf_wo_delta[4,cz0] = -tt_e*tt_h*np.exp(-T_e*tz[cz0])*(-1+tz[cz0])*tz[cz0]

        # Solution 6: The electron creates an electron and the hole traps.
        if T_e != T_h:
            if T_e != 0 and T_h != 0:
                pdf_wo_delta[5,cz0] = 0.5*ti_ee*tt_h*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(-T_h*tz[cz0])*T_e - T_h + np.exp(-T_e*tz[cz0])*T_h)
                pdf_wo_delta[5,cz1] = 0.5*ti_ee*tt_h*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(-2*T_h + T_h*tz[cz1])*T_e - T_h + np.exp(-2*T_e + T_e*tz[cz1])*T_h)
        else:
            if T_e != 0:
                pdf_wo_delta[5,cz0] = 0.5*ti_ee*tt_h*(1/np.power(T_e,2.0))*np.exp(-T_e*tz[cz0])*(-1 + np.exp(T_e*tz[cz0]) - T_e*tz[cz0])
                pdf_wo_delta[5,cz1] = 0.5*ti_ee*tt_h*(1/np.power(T_e,2.0))*(1 + np.exp(T_e*(-2+tz[cz1]))*(-1 + T_e*(-2 + tz[cz1])))

        # Solution 7: The electron creates a hole and the hole traps.
        if T_e != T_h:
            pdf_wo_delta[6,cz1] = -tt_h*ti_eh*(1/(T_e - T_h))*np.exp(-1*(T_e + T_h)*tz[cz1])*(np.exp(T_h + T_e*tz[cz1]) - np.exp(T_e + T_h*tz[cz1]))*(-2 + tz[cz1])
        else:
            pdf_wo_delta[6,cz1] = -ti_eh*tt_h*np.exp(T_e - T_e*tz[cz1])*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0))

        # Solution 8: The electron reaches the surface and the hole creates a hole.
        if T_e != T_h:
            pdf_wo_delta[7,cz1] = ti_hh*(1/(T_e - T_h))*(-np.exp(T_e*(-2 + tz[cz1])) + np.exp(T_h*(-2+tz[cz1])))
        else:
            pdf_wo_delta[7,cz1] = -ti_hh*np.exp(T_e*(-2+tz[cz1]))*(-2+tz[cz1])

        # Solution 9: The electron traps and the hole creates a hole.
        if T_e != T_h:
            if T_e != 0 and T_h != 0:
                pdf_wo_delta[8,cz0] = 0.5*tt_e*ti_hh*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(-T_h*tz[cz0])*T_e - T_h + np.exp(-T_e*tz[cz0])*T_h)
                pdf_wo_delta[8,cz1] =  0.5*tt_e*ti_hh*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(-2*T_h + T_h*tz[cz1])*T_e - T_h + np.exp(-2*T_e + T_e*tz[cz1])*T_h)
        else:
            if T_e != 0:
                pdf_wo_delta[8,cz0] = 0.5*tt_e*ti_hh*(1/np.power(T_e,2.0))*np.exp(-T_e*tz[cz0])*(-1 + np.exp(T_e*tz[cz0]) - T_e*tz[cz0]) 
                pdf_wo_delta[8,cz1] = 0.5*tt_e*ti_hh*(1/np.power(T_e,2.0))*(1 + np.exp(T_e*(-2+tz[cz1]))*(-1 + T_e*(-2+tz[cz1])))

        # Solution 10: The electron creates an electron and the hole creates a hole.
        if T_e != T_h:
            pdf_wo_delta[9,cz1] = -ti_ee*ti_hh*(1/(T_e - T_h))*(np.exp(T_e*(-2+tz[cz1])) - np.exp(T_h*(-2+tz[cz1])))*(-1+tz[cz1])
        else:
            pdf_wo_delta[9,cz1] = -ti_ee*ti_hh*np.exp(T_e*(-2 + tz[cz1]))*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0))

        # Solution 11: The electron creates a hole and the hole creates a hole.
        if T_e != T_h:
            if T_e != 0 and T_h != 0:
                pdf_wo_delta[10,cz1] = 0.5*ti_eh*ti_hh*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(T_h - T_h*tz[cz1])*T_e - T_h + np.exp(T_e - T_e*tz[cz1])*T_h)
                pdf_wo_delta[10,cz2] = 0.5*ti_eh*ti_hh*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(-3*T_h + T_h*tz[cz2])*T_e - T_h + np.exp(-3*T_e + T_e*tz[cz2])*T_h)
        else:
            if T_e != 0:
                pdf_wo_delta[10,cz1] = 0.5*ti_eh*ti_hh*(1/np.power(T_e,2.0))*np.exp(-T_e*tz[cz1])*(np.exp(T_e*tz[cz1]) + np.exp(T_e)*(-1 + T_e - T_e*tz[cz1]))
                pdf_wo_delta[10,cz2] = 0.5*ti_eh*ti_hh*(1/np.power(T_e,2.0))*(1 + np.exp(T_e*(-3+tz[cz2]))*(-1 + T_e*(-3+tz[cz2])))

        # Solution 12: The electron reaches the surface and the hole creates an electron.
        if T_e != T_h:
            pdf_wo_delta[11,cz1] = -ti_he*(1/(T_e - T_h))*(np.exp(T_e - T_e*tz[cz1]) - np.exp(T_h - T_h*tz[cz1]))
        else:
            pdf_wo_delta[11,cz1] = ti_he*np.exp(T_e - T_e*tz[cz1])*(-1+tz[cz1])

        # Solution 13: The electron traps and the hole creates an electron.
        if T_e != T_h:
            pdf_wo_delta[12,cz1] = -ti_he*tt_e*(1/(T_e - T_h))*np.exp(-1*(T_e + T_h)*tz[cz1])*(np.exp(T_h + T_e*tz[cz1]) - np.exp(T_e + T_h*tz[cz1]))*(-2+tz[cz1])
        else:
            pdf_wo_delta[12,cz1] = -ti_he*tt_e*np.exp(T_e - T_e*tz[cz1])*(2 - 3*tz[cz1] + np.power(tz[cz1],2.0))

        # Solution 14: The electron creates an electron and the hole creates an electron.
        if T_e != T_h:
            if T_e != 0 and T_h != 0:
                pdf_wo_delta[13,cz1] = 0.5*ti_ee*ti_he*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(T_h - T_h*tz[cz1])*T_e - T_h + np.exp(T_e - T_e*tz[cz1])*T_h)
                pdf_wo_delta[13,cz2] = 0.5*ti_ee*ti_he*(1/(np.power(T_e,2.0)*T_h - T_e*np.power(T_h,2.0)))*(T_e - np.exp(-3*T_h + T_h*tz[cz2])*T_e - T_h + np.exp(-3*T_e + T_e*tz[cz2])*T_h)
        else:
            if T_e != 0:
                pdf_wo_delta[13,cz1] = 0.5*ti_ee*ti_he*(1/np.power(T_e,2.0))*np.exp(-T_e*tz[cz1])*(np.exp(T_e*tz[cz1]) + np.exp(T_e)*(-1 + T_e - T_e*tz[cz1]))
                pdf_wo_delta[13,cz2] = 0.5*ti_ee*ti_he*(1/np.power(T_e,2.0))*(1 + np.exp(T_e*(-3+tz[cz2]))*(-1 + T_e*(-3+tz[cz2])))

        # Solution 15: The electron creates a hole and the hole creates an electron.
        if T_e != T_h:
            pdf_wo_delta[14,cz2] = -ti_he*ti_eh*(1/(T_e - T_h))*np.exp(-1*(T_e+T_h)*tz[cz2])*(np.exp(2*T_h + T_e*tz[cz2]) - np.exp(2*T_e + T_h*tz[cz2]))*(-3+tz[cz2])
        else:
            pdf_wo_delta[14,cz2] = -ti_he*ti_eh*np.exp(-T_e*(-2+tz[cz2]))*(6 - 5*tz[cz2] + np.power(tz[cz2],2.0))

        return delta_amplitude, pdf_wo_delta
